Complete moduli in the presence of semiabelian group action

I prove the existence, and describe the structure, of moduli space of pairs $(p,\Theta)$ consisting of a projective variety $P$ with semiabelian group action and an ample Cartier divisor on it satisfying a few simple conditions. Every connected component of this moduli space is proper. A component containing a projective toric variety is described by a configuration of several polytopes, the main one of which is the secondary polytope. On the other hand, the component containing a principally polarized abelian variety provides a moduli compactification of $A_g$. The main irreducible component of this compactification is described by an "infinite periodic" analog of the secondary polytope and coincides with the toroidal compactification of $A_g$ for the second Voronoi decomposition.

==> pic.mac <==
\makeatletter

\typeout{%
Enhancements to Picture Environment. Version 1.2 - Released June 1, 1986}
%----------------------------------------------------------------------
% Copyright (C) podar@sbcs (Sunil Podar) July 14,1986.
% You may use this file in whatever way you wish. You are requested to 
% leave this notice intact, and report any bugs, enhancements, comments,
% suggestions, etc. to:
% USmail: Sunil Podar,Dept. of Computer Science,SUNY at Stony Brook,NY 11794.
%  CSNET: podar@sbcs.csnet
%   ARPA: podar%suny-sb.csnet@csnet-relay.arpa
%   UUCP: {allegra, hocsd, philabs, ogcvax}!sbcs!podar
%----------------------------------------------------------------------
% This file contains implementation of:
% \multiputlist \matrixput      \grid           \picsquare
% \dottedline   \dashline       \drawline       \jput
% \putfile
% Environments: dottedjoin, dashjoin and drawjoin
%
% For documentation, see the accompanying manual.
%----------------------------------------------------------------------
% usage: \multiputlist(x,y)(delta-x,delta-y)[tbrl]{item1,item2,item3,.....}
% \lop and \lopoff taken from TeXbook.
%----------------------------------------------------------------------
\def\lop#1\to#2{\expandafter\lopoff#1\lopoff#1#2}
\long\def\lopoff,#1,#2\lopoff#3#4{\def#4{#1}\def#3{,#2}}
\def\@@mlistempty{,}
\newif\iflistnonempty
\def\multiputlist(#1,#2)(#3,#4){\@ifnextchar
[{\@imultiputlist(#1,#2)(#3,#4)}{\@imultiputlist(#1,#2)(#3,#4)[]}}

\long\def\@imultiputlist(#1,#2)(#3,#4)[#5]#6{{%
\@xdim=#1\unitlength \@ydim=#2\unitlength
\listnonemptytrue \def\@@mlist{,#6,} % need this for end condition
\loop
\lop\@@mlist\to\@@firstoflist
\@killglue\raise\@ydim\hbox to\z@{\hskip
\@xdim\@imakepicbox(0,0)[#5]{\@@firstoflist}\hss}
\advance\@xdim #3\unitlength\advance\@ydim #4\unitlength
\ifx\@@mlist\@@mlistempty \listnonemptyfalse\fi
\iflistnonempty
\repeat\relax
\ignorespaces}}
%----------------------------------------------------------------------
% two-dimensional version of \multiput
% \matrixput(0,0)(20,0){5}(0,20){3}{\circle{2}}
%----------------------------------------------------------------------
\newcount\@@multicnt
\def\matrixput(#1,#2)(#3,#4)#5(#6,#7)#8#9{%
\ifnum#5>#8\@matrixput(#1,#2)(#3,#4){#5}(#6,#7){#8}{#9}%
\else\@matrixput(#1,#2)(#6,#7){#8}(#3,#4){#5}{#9}\fi}

%% here #5 >= #8
\long\def\@matrixput(#1,#2)(#3,#4)#5(#6,#7)#8#9{{\@killglue%
\@multicnt=#5\relax\@@multicnt=#8\relax%
\@xdim=0pt%
\@ydim=0pt%
\setbox\@tempboxa\hbox{\@whilenum \@multicnt > 0\do {%
%%\typeout{\the\@multicnt, \the\@@multicnt}%
\raise\@ydim\hbox to \z@{\hskip\@xdim #9\hss}%
\advance\@multicnt \m@ne%
\advance\@xdim #3\unitlength\advance\@ydim #4\unitlength}}%
\@xdim=#1\unitlength%
\@ydim=#2\unitlength%
\@whilenum \@@multicnt > 0\do {%
\raise\@ydim\hbox to \z@{\hskip\@xdim \copy\@tempboxa\hss}%
\advance\@@multicnt \m@ne%
\advance\@xdim #6\unitlength\advance\@ydim #7\unitlength}%
\ignorespaces}}
%----------------------------------------------------------------------
%\grid(wd,ht)(delta-wd,delta-ht)[initial-X-integer,initial-Y-integer]
% example: 1. \put(0,0){\grid(95,100)(9.5,10)}
%          2. \put(0,0){\grid(100,100)(10,5)[-10,0]}
%          or \put(0,0){\tiny \grid(100,100)(5,5)[0,0]}%numbers in \tiny font
%----------------------------------------------------------------------
\newcount\d@lta
\newdimen\@delta
\newdimen\@@delta
\newcount\@gridcnt
\def\grid(#1,#2)(#3,#4){\@ifnextchar [{\@igrid(#1,#2)(#3,#4)}%
{\@igrid(#1,#2)(#3,#4)[@,@]}}

\long\def\@igrid(#1,#2)(#3,#4)[#5,#6]{%
\makebox(#1,#2){%
\@delta=#1pt\@@delta=#3pt\divide\@delta \@@delta\d@lta=\@delta%
\advance\d@lta \@ne\relax\message{grid=\the\d@lta\space x}%
%% copied the definition of \line(0,1){#2} for some efficiency!.
\multiput(0,0)(#3,0){\d@lta}{\hbox to\z@{\hskip -\@halfwidth \vrule
         \@width \@wholewidth \@height #2\unitlength \@depth \z@\hss}}%
\ifx#5@\relax\else%
\global\@gridcnt=#5%
\multiput(0,0)(#3,0){\d@lta}{%
\makebox(0,-2)[t]{\number\@gridcnt\global\advance\@gridcnt by #3}}%
\global\@gridcnt=#5%
\multiput(0,#2)(#3,0){\d@lta}{\makebox(0,0)[b]{\number\@gridcnt\vspace{2mm}%
\global\advance\@gridcnt by #3}}%
\fi%
\@delta=#2pt\@@delta=#4pt\divide\@delta \@@delta\d@lta=\@delta%
\advance\d@lta \@ne\relax\message{\the\d@lta . }%
%% copied the definition of \line(1,0){#1} for some efficiency!.
\multiput(0,0)(0,#4){\d@lta}{\vrule \@height \@halfwidth \@depth \@halfwidth
         \@width #1\unitlength}%
\ifx#6@\relax\else
\global\@gridcnt=#6%
\multiput(0,0)(0,#4){\d@lta}{%
\makebox(0,0)[r]{\number\@gridcnt\ \global\advance\@gridcnt by #4}}%
\global\@gridcnt=#6%
\multiput(#1,0)(0,#4){\d@lta}{%
\makebox(0,0)[l]{\ \number\@gridcnt\global\advance\@gridcnt by #4}}%
\fi}}
%----------------------------------------------------------------------
% \picsquare is a centered square of dimensions governed by \thinlines,
% \thicklines or \linethickness declarations.
\def\picsquare{\hskip -0.5\@wholewidth%
\vrule height \@halfwidth depth \@halfwidth width \@wholewidth}
%
% just a square dot with reference point at bottom-left
\def\picsquare@bl{\vrule height \@wholewidth depth \z@  width \@wholewidth}
%----------------------------------------------------------------------
% \begin{dottedjoin}{interdot-gap in units}
% .....                 
% \end{dottedjoin}
% \begin{dashjoin}{dash-length in units}{interdotgap in each dash}
% .....                 
% \end{dashjoin}
% \begin{drawjoin}
% .....
% \end{drawjoin}
% \jput(x,y){character}
% \dottedline[opt. dotcharacter]{dotgap in units}(x1,y1)(x2,y2)...(xN,yN)
% \dashline[#]{dash-length}[opt. dotgap](x1,y1)(x2,y2)...(xN,yN)
% \drawline[#](x1,y1)(x2,y2)...(xN,yN)
%----------------------------------------------------------------------
% definitions for *join environment. had to do all this mess because of
% optional arguments.
%----------------------------------------------------------------------
\newif\if@jointhem \global\@jointhemfalse
\newif\if@firstpoint \global\@firstpointtrue
\newcount\@joinkind
%\newenvironment{dottedjoin}[1]%[opt char]{dotgap}
%{\global\@jointhemtrue \gdef\dotgap@join{#1}\global\@joinkind=0\relax}%
%{\global\@jointhemfalse \global\@firstpointtrue}
%----------------------------------------------------------------------
\def\dottedjoin{\global\@jointhemtrue \global\@joinkind=0\relax
  \bgroup\@ifnextchar[{\@idottedjoin}{\@idottedjoin[\picsquare@bl]}}
\def\@idottedjoin[#1]#2{\gdef\dotchar@join{#1}\gdef\dotgap@join{#2}}
\def\enddottedjoin{\global\@jointhemfalse \global\@firstpointtrue\egroup}
%----------------------------------------------------------------------
\def\dashjoin{\global\@jointhemtrue \global\@joinkind=1\relax
  \bgroup\@ifnextchar[{\@idashjoin}{\@idashjoin[\dashlinestretch]}}
\def\@idashjoin[#1]#2{\edef\dashlinestretch{#1}\gdef\dashlen@join{#2}%
\@ifnextchar[{\@iidashjoin}{\gdef\dotgap@join{}}}
\def\@iidashjoin[#1]{\gdef\dotgap@join{#1}}
\let\enddashjoin\enddottedjoin
%----------------------------------------------------------------------
\def\drawjoin{\global\@jointhemtrue \global\@joinkind=2\relax
  \bgroup\@ifnextchar[{\@idrawjoin}{}}
\def\@idrawjoin[#1]{\def\drawlinestretch{#1}}
\let\enddrawjoin\enddottedjoin
%----------------------------------------------------------------------
%% this is equiv to \put(x,y){#1} when not in {dot*join} environment.
\long\def\jput(#1,#2)#3{{\@killglue\raise#2\unitlength\hbox to \z@{\hskip
#1\unitlength #3\hss}\ignorespaces}
\if@jointhem
 \if@firstpoint \gdef\x@one{#1} \gdef\y@one{#2} \global\@firstpointfalse
 \else\ifcase\@joinkind
        \@dottedline[\dotchar@join]{\dotgap@join\unitlength}%
(\x@one\unitlength,\y@one\unitlength)(#1\unitlength,#2\unitlength)
        \or\@dashline[\dashlinestretch]{\dashlen@join}[\dotgap@join]%
(\x@one,\y@one)(#1,#2)
        \else\@drawline[\drawlinestretch](\x@one,\y@one)(#1,#2)\fi
    \gdef\x@one{#1} \gdef\y@one{#2}
 \fi
\fi}
%----------------------------------------------------------------------
\newdimen\@dotgap
\newdimen\@ddotgap
\newcount\@x@diff
\newcount\@y@diff
\newdimen\x@diff
\newdimen\y@diff
\newbox\@dotbox
\newcount\num@segments
\newcount\num@segmentsi
\newif\ifsqrt@done
%% from sqrtandstuff func basically need \num@segments.
%% given a deltax, deltay and dotgap, it calculates \num@segments = number of
%% segments along the hypotenuse. used by \dottedline & \dashline.
%% It finishes quickly if any of deltax or deltay are zero or close to zero.
\def\sqrtandstuff#1#2#3{
\ifdim #1 <0pt \@x@diff= -#1 \else\@x@diff=#1\fi
\ifdim #2 <0pt \@y@diff= -#2 \else\@y@diff=#2\fi
%% @diff's will be positive and diff's will retain their sign.
\@dotgap=#3 \divide\@dotgap \tw@
\advance\@x@diff \@dotgap \advance\@y@diff \@dotgap% for round-off errors
\@dotgap=#3
\divide\@x@diff \@dotgap \divide\@y@diff \@dotgap
\sqrt@donefalse
\ifnum\@x@diff < 2
   \ifnum\@y@diff < 2 \num@segments=\@x@diff \advance\num@segments \@y@diff
                      \sqrt@donetrue
        \else\num@segments=\@y@diff \sqrt@donetrue\fi
   \else\ifnum\@y@diff < 2 \num@segments=\@x@diff \sqrt@donetrue\fi
\fi
\ifsqrt@done \ifnum\num@segments=\z@ \num@segments=\@ne\fi\relax
 \else \ifnum\@y@diff >\@x@diff
                 \@tempcnta=\@x@diff \@x@diff=\@y@diff \@y@diff=\@tempcnta
       \fi              %exchange @x@diff & @y@diff, so now @x@diff > @y@diff
  \num@segments=\@y@diff
  \multiply\num@segments \num@segments
  \multiply\num@segments by 457
  \divide\num@segments \@x@diff
  \advance\num@segments by 750 % for round-off, going to divide by 1000.
  \divide\num@segments \@m
  \advance\num@segments \@x@diff
                %num@segments = @x@diff + (0.457*sqr(@y@diff)/@x@diff)
\fi}
%----------------------------------------------------------------------
% \dottedline[opt. char]{interdot gap in units}(x1,y1)(x2,y2)....(xN,yN)
%----------------------------------------------------------------------
%% Used the following construction earlier but that results in box memory
%% full much too soon although it works perfectly.
%% \setbox\@dotbox\vbox to\z@{\vss \hbox to\z@{\hss #1\hss}\vss}\relax}
%% The cenetering of characters is achieved by substracting half the ht, wd
%% of character from the (x,y) coordinates where they are to be put. We
%% chose to use a macro for the ``dot'' instead of \copy\box to save memory
%% at the expense of extra cpu, since memory becomes an issue very soon.
%% \picsquare is already centered, whereas other characters, except \circle,
%% will not be cenetered, hence to handle them all in a similar fashion,
%% used \picsquare@bl.
%
% kind of tail recursion.
\def\dottedline{\@ifnextchar [{\@idottedline}{\@idottedline[\picsquare@bl]}}
\def\@idottedline[#1]#2(#3,#4){\@ifnextchar (%
{\@iidottedline[#1]{#2}(#3,#4)}{\relax}}
\def\@iidottedline[#1]#2(#3,#4)(#5,#6){\@dottedline[#1]{#2\unitlength}%
(#3\unitlength,#4\unitlength)(#5\unitlength,#6\unitlength)%
\@idottedline[#1]{#2}(#5,#6)}
%
%% user not supposed to use this directly. arguments in absolute dimensions.
%% need to pass absolute dimens here because dashline calls dottedline and
%% can supply only absolute dimensions.
\long\def\@dottedline[#1]#2(#3,#4)(#5,#6){{%
\x@diff=#5\relax\advance\x@diff by -#3\relax
\y@diff=#6\relax\advance\y@diff by -#4\relax
\sqrtandstuff{\x@diff}{\y@diff}{#2}
\divide\x@diff \num@segments
\divide\y@diff \num@segments
\advance\num@segments \@ne     % to put the last point at destination.
%%\typeout{num@segments= \the\num@segments}
\setbox\@dotbox\hbox{#1}% just to get the dimensions of the character.
\@xdim=#3 \@ydim=#4
\ifdim\ht\@dotbox >\z@% otherwise its a circle.
  \advance\@xdim -0.5\wd\@dotbox
  \advance\@ydim -0.5\ht\@dotbox
  \advance\@ydim .5\dp\@dotbox\fi
%%circle's have a ht=0, this is one way I could think of to catch circles.
%%following loop is equiv to
%%\multiput(\@xdim,\@ydim)(\x@diff,\y@diff){\num@segments}{#1}
%%with arguments in absolute dimensions.
\@killglue
\loop \ifnum\num@segments > 0
\unskip\raise\@ydim\hbox to\z@{\hskip\@xdim #1\hss}%
\advance\num@segments \m@ne\advance\@xdim\x@diff\advance\@ydim\y@diff%
\repeat
\ignorespaces}}
%----------------------------------------------------------------------
% \dashline[#]{dash-length}[optional dotgap](x1,y1)(x2,y2)...(xN,yN)
% The minimum # of dashes put is 2, one at either end point; dash-length is
% reduced accordingly if necessary. Also have to some dirty work to account
% for stretch & shrink.
% \renewcommand{\dashlinestretch}{-50}  %ONLY INTEGERS PERMITTED.
%----------------------------------------------------------------------
\def\dashlinestretch{0} %well, could have used a counter.
\def\dashline{\@ifnextchar [{\@idashline}{\@idashline[\dashlinestretch]}}
\def\@idashline[#1]#2{\@ifnextchar [{\@iidashline[#1]{#2}}%
{\@iidashline[#1]{#2}[\@empty]}} %\@empty needed-- later checked with \ifx 
\def\@iidashline[#1]#2[#3](#4,#5){\@ifnextchar (%
{\@iiidashline[#1]{#2}[#3](#4,#5)}{\relax}}
%
\def\@iiidashline[#1]#2[#3](#4,#5)(#6,#7){%
\@dashline[#1]{#2}[#3](#4,#5)(#6,#7)%
\@iidashline[#1]{#2}[#3](#6,#7)}
%
\long\def\@dashline[#1]#2[#3](#4,#5)(#6,#7){{%
\x@diff=#6\unitlength \advance\x@diff by -#4\unitlength
\y@diff=#7\unitlength \advance\y@diff by -#5\unitlength
%% correction to get actual width since the dash-length as taken in arguement
%% is the center-to-center of the end-points.
\@tempdima=#2\unitlength \advance\@tempdima -\@wholewidth
\sqrtandstuff{\x@diff}{\y@diff}{\@tempdima}
\ifnum\num@segments <3 \num@segments=3\fi% min number of dashes I can plot
% is 2, 1 at either end, thus min num@segments is 3 (including 'empty dash').
\@tempdima=\x@diff \@tempdimb=\y@diff
\divide\@tempdimb by\num@segments
\divide\@tempdima by\num@segments
%% ugly if-then-else. If optional dotgap specified, then use it otherwise
%% make a solid looking dash.
{\ifx#3\@empty \relax
    \ifdim\@tempdima < 0pt \x@diff=-\@tempdima\else\x@diff=\@tempdima\fi
    \ifdim\@tempdimb < 0pt \y@diff=-\@tempdimb\else\y@diff=\@tempdimb\fi
    \ifdim\x@diff < 0.3pt %it's a vertical dashline
           \ifdim\@tempdimb > 0pt
                \global\setbox\@dotbox\hbox{\hskip -\@halfwidth \vrule
                 \@width \@wholewidth \@height \@tempdimb}
           \else\global\setbox\@dotbox\hbox{\hskip -\@halfwidth \vrule
                 \@width \@wholewidth \@height\z@ \@depth -\@tempdimb}\fi
       \else\ifdim\y@diff < 0.3pt %it's a horizontal dashline
               \ifdim\@tempdima >0pt
                  \global\setbox\@dotbox\hbox{\vrule \@height \@halfwidth
                                \@depth \@halfwidth \@width \@tempdima}
                \else\global\setbox\@dotbox\hbox{\hskip \@tempdima
                         \vrule \@height \@halfwidth \@depth \@halfwidth
                                 \@width -\@tempdima \hskip \@tempdima}\fi
            \else\global\setbox\@dotbox\hbox{%
\@dottedline[\picsquare]{0.98\@wholewidth}(0pt,0pt)(\@tempdima,\@tempdimb)}
\fi\fi
\else\global\setbox\@dotbox\hbox{%
\@dottedline[\picsquare]{#3\unitlength}(0pt,0pt)(\@tempdima,\@tempdimb)}
\fi}
\advance\x@diff by -\@tempdima % both have same sign
\advance\y@diff by -\@tempdimb
%
%%here we correct the number of dashes to be put by reducing them
%%appropriately. (num@segments*\@wholewidth) is in some way the slack we
%%have,and division by dash-length gives the reduction. reduction =
%%(2*num@segments*\@wholewidth)/dash-length
%% (num@segments includes empty ones)
\@tempdima=\num@segments\@wholewidth \@tempdima=2\@tempdima 
\@tempcnta=\@tempdima \@tempdima=#2\unitlength \@tempdimb=0.5\@tempdima
\@tempcntb=\@tempdimb \advance\@tempcnta by \@tempcntb % round-off error
\divide\@tempcnta by\@tempdima \advance\num@segments by -\@tempcnta
%
\ifnum #1=0 \relax\else\ifnum #1 < -100
  \typeout{***dashline: reduction > -100 percent implies blankness!***}
\else\num@segmentsi=#1 \advance\num@segmentsi by 100
     \multiply\num@segments by\num@segmentsi \divide\num@segments by 100
\fi\fi
%
\divide\num@segments by 2 % earlier num@segments included 'empty dashes' too.
\ifnum\num@segments >0 % if =0 then don't divide => \x@diff & \y@diff
 \divide\x@diff by\num@segments%   remain same.
 \divide\y@diff by\num@segments
 \advance\num@segments by\@ne %for the last segment for which I subtracted
                             %\@tempdima & \@tempdimb from \x@diff & \y@diff
 \else\num@segments=2 % one at each end.
\fi
%%\typeout{num@segments finally = \the\num@segments}
%% equiv to \multiput(#4,#5)(\x@diff,\y@diff){\num@segments}{\copy\@dotbox}
%% with arguements in absolute dimensions.
\@xdim=#4\unitlength \@ydim=#5\unitlength
\@killglue
\loop \ifnum\num@segments > 0
\unskip\raise\@ydim\hbox to\z@{\hskip\@xdim \copy\@dotbox\hss}%
\advance\num@segments \m@ne\advance\@xdim\x@diff\advance\@ydim\y@diff%
\repeat
\ignorespaces}}
%----------------------------------------------------------------------
%%1.00   .833333  .80  .75  .66666   .60  .50  .40  .33333    .25 .20  .16666
%% .916666 .816666 .775 .708333 .633333 .55 .45 .366666 .291666 .225 .183333
%% 0.0
%%0.083333
%% the first line has absolute slopes corresponding to various permissible
%% integer combinations representing slopes. The second line is the midpoint
%% of all those slopes (attempted to show them in the middle of two entries).
%%
%% \lineslope(x@diff dimen, y@diff dimen)
%% Given base (x@diff) and height (y@diff) in dimensions, determines the
%% closest available slope and returns the two required integers in \@xarg
%% and \@yarg. The given base and height can be ANYTHING, -ve or +ve, or
%% even 0pt. \lineslope knows about (0,1) and (1,0) slopes too and returns
%% correct values if the conditions regarding x@diff & y@diff are obeyed
%% (see NOTE). Used by \drawline. This is the simplest and only way I could
%% figure out to accomplish it!.
%% NOTE: both the dimensions (x@diff & y@diff) must be in SAME units and the
%% larger of the two dimensions must be atleast 1pt (i.e.\ 65536sp). To avoid
%% dividing by 0, I make the larger dimension = 1pt if it is < 1pt.
%% will need a similar one for vectors, or maybe this can be used. For
%% vectors the range is -4, 4 unlike lines where it is -6, 6.
\newif\if@flippedargs
\def\lineslope(#1,#2){%
\ifdim #1 <0pt \@xdim= -#1 \else\@xdim=#1\fi
\ifdim #2 <0pt \@ydim= -#2 \else\@ydim=#2\fi
%%\typeout{xdim,ydim= \the\@xdim, \the\@ydim}
\ifdim\@xdim >\@ydim \@tempdima=\@xdim \@xdim=\@ydim \@ydim=\@tempdima
\@flippedargstrue\else\@flippedargsfalse\fi% x < y
\ifdim\@ydim >1pt \@tempcnta=\@ydim
            \divide\@tempcnta by 65536% now \@tempcnta=integral part of #1.
            \divide\@xdim \@tempcnta\fi
\ifdim\@xdim <.083333pt \@xarg=1 \@yarg=0
 \else\ifdim\@xdim <.183333pt   \@xarg=6 \@yarg=1
 \else\ifdim\@xdim <.225pt      \@xarg=5 \@yarg=1
 \else\ifdim\@xdim <.291666pt   \@xarg=4 \@yarg=1
 \else\ifdim\@xdim <.366666pt   \@xarg=3 \@yarg=1
 \else\ifdim\@xdim <.45pt       \@xarg=5 \@yarg=2
 \else\ifdim\@xdim <.55pt       \@xarg=2 \@yarg=1
 \else\ifdim\@xdim <.633333pt   \@xarg=5 \@yarg=3
 \else\ifdim\@xdim <.708333pt   \@xarg=3 \@yarg=2
 \else\ifdim\@xdim <.775pt      \@xarg=4 \@yarg=3
 \else\ifdim\@xdim <.816666pt   \@xarg=5 \@yarg=4
 \else\ifdim\@xdim <.916666pt   \@xarg=6 \@yarg=5
       \else                    \@xarg=1 \@yarg=1%
\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi\fi
\if@flippedargs\relax\else\@tempcnta=\@xarg \@xarg=\@yarg
                          \@yarg=\@tempcnta\fi
\ifdim #1 <0pt \@xarg= -\@xarg\fi
\ifdim #2 <0pt \@yarg= -\@yarg\fi
%%\typeout{closest slope integers = \the\@xarg, \the\@yarg}
}
%----------------------------------------------------------------------
% usage: \drawline[#](x1,y1)(x2,y2)....(xN,yN)
%                        % # is an optional integer between -100 & infinity.
% \renewcommand{\drawlinestretch}{-50}  %ONLY INTEGERS PERMITTED.
%----------------------------------------------------------------------
\newif\if@toosmall
\newif\if@drawit
\newif\if@horvline
\def\drawlinestretch{0} %well, could have used a counter.
% kind of tail recursion.
\def\drawline{\@ifnextchar [{\@idrawline}{\@idrawline[\drawlinestretch]}}
\def\@idrawline[#1](#2,#3){\@ifnextchar ({\@iidrawline[#1](#2,#3)}{\relax}}
\def\@iidrawline[#1](#2,#3)(#4,#5){\@drawline[#1](#2,#3)(#4,#5)
\@idrawline[#1](#4,#5)}
%
\def\@drawline[#1](#2,#3)(#4,#5){{%
\x@diff=#4\unitlength \advance\x@diff by -#2\unitlength
\y@diff=#5\unitlength \advance\y@diff by -#3\unitlength
%% override any linethickness declarations, and since horiz & vertical lines
%% come out thinner than the slanted ones, assign slightly larger values.
%% default values are: thinlines=0.4pt, thicklines=0.8pt
\ifx\@linefnt\tenln \linethickness{0.5pt} \else \linethickness{0.9pt}\fi
\lineslope(\x@diff,\y@diff)% returns the two integers in \@xarg & \@yarg.
%------
\@toosmalltrue
{\ifdim\x@diff <\z@ \x@diff=-\x@diff\fi
 \ifdim\y@diff <\z@ \y@diff=-\y@diff\fi
 \ifdim\x@diff >10pt \global\@toosmallfalse\fi
 \ifdim\y@diff >10pt \global\@toosmallfalse\fi}
%------
%% For efficiency, if the line is horiz or vertical then we draw it in one
%% shot, only if the stretch is not -ve and the line is not too small.
\@drawitfalse\@horvlinefalse
\ifnum#1 <0 \relax\else\@horvlinetrue\fi
\if@toosmall\@horvlinetrue\fi% to get 'or' condition. We necessarily draw a 
% solid line if the line is too small ignoring any -ve stretch.
\if@horvline
 \ifdim\x@diff =0pt \put(#2,#3){\ifdim\y@diff >0pt \@linelen=\y@diff \@upline
                                \else\@linelen=-\y@diff \@downline\fi}%
 \else\ifdim\y@diff =0pt
          \ifdim\x@diff >0pt \put(#2,#3){\vrule \@height \@halfwidth \@depth
                                \@halfwidth \@width \x@diff}
                \else \put(#4,#5){\vrule \@height \@halfwidth \@depth
                                \@halfwidth \@width -\x@diff}\fi
       \else\@drawittrue\fi\fi % construct the line explicitly
\else\@drawittrue\fi
%-------------------------------
\if@drawit
\ifnum\@xarg< 0 \@negargtrue\else\@negargfalse\fi
\ifnum\@xarg =0 \setbox\@linechar%
\hbox{\hskip -\@halfwidth \vrule \@width \@wholewidth \@height 10.2pt
 \@depth \z@}
\else \ifnum\@yarg =0 \setbox\@linechar%
\hbox{\vrule \@height \@halfwidth \@depth \@halfwidth \@width 10.2pt}
\else \if@negarg \@xarg -\@xarg \@yyarg -\@yarg
        \else \@yyarg \@yarg\fi
\ifnum\@yyarg >0 \@tempcnta\@yyarg \else \@tempcnta -\@yyarg\fi
\setbox\@linechar\hbox{\@linefnt\@getlinechar(\@xarg,\@yyarg)}%
\fi\fi
%------
\if@toosmall% => it isn't a horiz or vert line and is toosmall.
  \@dottedline[\picsquare]{.98\@wholewidth}%
(#2\unitlength,#3\unitlength)(#4\unitlength,#5\unitlength)%
\else
%% following is neat. The last segment takes \wd\@linechar & \ht\@linechar
%% so plot the line as though it were from (#2,#3) to
%% (#4-\wd\@linechar,#5-\ht\@linechar) (i.e.\ for positive slope; of course,
%% signs are reversed for other slopes). For horizontal & vertical dashes we
%% don't have to subtract the ht & wd resp.\ since they are already centered.
\ifnum\@xarg=0\relax\else\ifdim\x@diff >\z@ \advance\x@diff -\wd\@linechar
  \else\advance\x@diff \wd\@linechar\fi\fi
\ifnum\@yarg=0\relax\else\ifdim\y@diff >\z@\advance\y@diff -\ht\@linechar
  \else\advance\y@diff \ht\@linechar\fi\fi
\ifdim\x@diff <\z@ \@x@diff=-\x@diff \else\@x@diff=\x@diff\fi
\ifdim\y@diff <\z@ \@y@diff=-\y@diff \else\@y@diff=\y@diff\fi
%%\typeout{x@diff,y@diff=\the\x@diff , \the\y@diff}
\num@segments=0 \num@segmentsi=0
\ifdim\wd\@linechar >1pt
 \num@segmentsi=\@x@diff \divide\num@segmentsi \wd\@linechar\fi
\ifdim\ht\@linechar >1pt
 \num@segments=\@y@diff \divide\num@segments \ht\@linechar\fi
\ifnum\num@segmentsi >\num@segments \num@segments=\num@segmentsi\fi
\advance\num@segments \@ne %to account for round-off error
%
\ifnum #1=0 \relax \else\ifnum #1 < -99
  \typeout{***drawline: reduction <= -100 percent implies blankness!***}
\else\num@segmentsi=#1 \advance\num@segmentsi by 100
     \multiply\num@segments \num@segmentsi
     \divide\num@segments by 100
     \ifnum \num@segments=0 \num@segments=1 \fi
\fi\fi
%%\typeout{num@segments after = \the\num@segments}
%
\divide\x@diff \num@segments
\divide\y@diff \num@segments
\advance\num@segments \@ne %for the last segment for which I subtracted
                          %\wd & \ht of \@linechar from \@x@diff & \@y@diff.
%%\typeout{numseg,x@diff,y@diff= \the\num@segments, \the\x@diff, \the\y@diff}
%
\@xdim=#2\unitlength \@ydim=#3\unitlength
\if@negarg \advance\@xdim -\wd\@linechar\fi
\ifnum\@yarg <0 \advance\@ydim -\ht\@linechar\fi
%%following loop equiv to \multiput@abs(\@xdim,\@ydim)%
%%(\x@diff,\y@diff){\num@segments}{\copy\@linechar}
%%with arguements in absolute dimensions.
\@killglue
\loop \ifnum\num@segments > 0
\unskip\raise\@ydim\hbox to\z@{\hskip\@xdim \copy\@linechar\hss}%
\advance\num@segments \m@ne\advance\@xdim\x@diff\advance\@ydim\y@diff%
\repeat
\ignorespaces
\fi%the if of @toosmall
\fi}}% for \if@drawit
%----------------------------------------------------------------------
%usage: \putfile{datafile}{OBJECT}
% The OBJECT is plotted at EACH of the coordinates read from the datafile.
% The idea of these macros is to generate (x,y) pairs using some program
% and then directly use those coordinates. Since TeX doesn't have real
% floating point calculations, it is much more efficient and accurate to do
% things this way. One can also use the unix facility 'spline' now to
% generate smooth curves with equidistant ``dots''.
% NOTE: the external file of coordinates must have x y pairs with a space
% between them. Also it is suggested that some extension such as '.put'
% be used for such datafiles to distinguish them in which case it must
% be explicitely specified in the 1st argument so that TeX doesn't look
% for a .tex extension.
% The % char remains valid as a comment char and such lines are ignored;
% however, there should be atleast one space after the second entry if a
% comment is on the same line as data since % eats up the newline.
%-----------------------------------------------------------------------
\long\def\splittwoargs#1 #2 {(#1,#2)}
%
\newif\if@stillmore
\newread\@datafile
\long\def\putfile#1#2{\openin\@datafile = #1
\@stillmoretrue
\loop
\ifeof\@datafile\relax\else\read\@datafile to\@dataline\fi
%if file nonexistent, do nothing.
\ifeof\@datafile\@stillmorefalse
\else\ifx\@dataline\@empty \relax
     \else
\expandafter\expandafter\expandafter\put\expandafter\splittwoargs%
\@dataline{#2}
     \fi
\fi
\if@stillmore
\repeat
\closein\@datafile
}
%----------------------------------------------------------------------



% eepic Version 1.1b < Febrary 7, 1988 >
%       Written by Conrad Kwok
%
% Internet : kwok@iris.ucdavis.edu
% csnet    : kwok@ucd.csnet
% csnet    : kwok%iris.ucdavis.edu@csnet.relay
% UUCP     : ...!ucbvax!ucdavis!iris!kwok
%
% The macros are in public domain.
% You may distribute or modify it in any ways you like.
% Please report any bugs, enhancements, comments, suggestions, etc.
%
% This style file modify some of the commands in epic[1] and LaTeX[2] such
% that \special commands will be generated in drawing lines if approriate.
% The \special commands generated is the subset of the \specials used
% by tpic[3].
%
% [1] epic is written by Sunil Podar. Please read epic.sty for the
%     copyright notice.
% [2] LaTeX is written by Leslie Lamport. Please read the book LaTeX
% [3] tpic is modified from pic by Tim Morgan
%
%% This file contains extensions of the following epic commands:
%%      \dottedline     \dashline       \drawline
%%      \jput
%%
%% It also contains extensions of the following LaTeX commands:
%%      \circle         \line           \oval
%%
%% New commands include:
%%      \Thicklines     \arc            \ellipse
%%      \path           \spline         \allinethickness
%%
%% New commands for eepic 1.1
%%      \blacken        \whiten         \shade
%%      \texture        \filltype{type} type=black|white|shade
%%
%% For documentation, please see the accompanying manual
%%
%% Change Log;
%% o    (October 2, 88)
%%      Fixed the problem of \line (\@sline). When both x and y are
%%      large, it produced 'bad character code' error.
%%
%% o    (January 17, 89)
%%      Add commands \blacken, \whiten, \shade, \texture
%%
%% o    (January 17, 89)
%%      Add \filltype{xxxxx}
%%      xxxxx - black, white, shade
%%
\typeout{%
Extension to Epic and LaTeX. Version 1.1b - Released Febrary 7, 1988}
%
\newcount\@gphlinewidth
\newcount\@eepictcnt
\newdimen\@tempdimc
\@gphlinewidth\@wholewidth \divide\@gphlinewidth 4736

%% Redefine \thinlines, \thicklines
%% See also latex.tex
\def\thinlines{\let\@linefnt\tenln \let\@circlefnt\tencirc
    \@wholewidth\fontdimen8\tenln \@halfwidth .5\@wholewidth
    \@gphlinewidth\@wholewidth \divide\@gphlinewidth 4736\relax}
\def\thicklines{\let\@linefnt\tenlnw \let\@circlefnt\tencircw
    \@wholewidth\fontdimen8\tenlnw \@halfwidth .5\@wholewidth
    \@gphlinewidth\@wholewidth \divide\@gphlinewidth 4736
    \advance\@gphlinewidth\@ne   % Make the output looks better
    \relax}
%%
%% To indicate whether the dot character is defined in the dotted join
%%     environment or not (\@ifnodotdef)
\newif\if@nodotdef \global\@nodotdeftrue
%%
%% Redefine \dottedjoin
\def\dottedjoin{\global\@jointhemtrue \global\@joinkind=0\relax
  \bgroup\@ifnextchar[{\global\@nodotdeffalse\@idottedjoin}%
                      {\global\@nodotdeftrue\@idottedjoin[\@empty]}}
%%----------------------------------------------------------------------
%% Redefine \jput
\long\def\jput(#1,#2)#3{\@killglue\raise#2\unitlength\hbox to \z@{\hskip
#1\unitlength #3\hss}%
\if@jointhem \if@firstpoint \gdef\x@one{#1} \gdef\y@one{#2} \global\@firstpointfalse
 \else\ifcase\@joinkind
    \if@nodotdef
        \@spdottedline{\dotgap@join\unitlength}%
(\x@one\unitlength ,\y@one\unitlength)(#1\unitlength,#2\unitlength)
    \else
        \@dottedline[\dotchar@join]{\dotgap@join\unitlength}%
(\x@one\unitlength,\y@one\unitlength)(#1\unitlength,#2\unitlength)
    \fi
        \or\@dashline[\dashlinestretch]{\dashlen@join\unitlength}[\dotgap@join]%
(\x@one,\y@one)(#1,#2)
        \else\@drawline[\drawlinestretch](\x@one,\y@one)(#1,#2)\fi
    \gdef\x@one{#1}\gdef\y@one{#2}%
 \fi
\fi\ignorespaces}
%%
%% Redefine \dottedline to generate special whenever possible.
\def\dottedline{\@ifnextchar [{\@idottedline}{\@ispdottedline}}
%% Similar to \@idottedline but it generate \special
\def\@ispdottedline#1(#2,#3){\@ifnextchar (%
{\@iispdottedline{#1}(#2,#3)}{\relax}}
\def\@iispdottedline#1(#2,#3)(#4,#5){\@spdottedline{#1\unitlength}%
(#2\unitlength,#3\unitlength)(#4\unitlength,#5\unitlength)%
\@ispdottedline{#1}(#4,#5)}
%
\def\@spdottedline#1(#2,#3)(#4,#5){%
    \@tempcnta \@gphlinewidth\relax
    \advance\@tempcnta by 2     % solely for better output
    \special{pn \the\@tempcnta}%
    \@tempdimc=#2\relax
    \@tempcnta \@tempdimc\relax \advance\@tempcnta 2368 \divide\@tempcnta 4736
    \@tempdimc=#3\relax
    \@tempcntb -\@tempdimc\relax\advance\@tempcntb -2368 \divide\@tempcntb 4736
    \@paspecial{\the\@tempcnta}{\the\@tempcntb}%
    \@tempdimc=#4\relax
    \@tempcnta \@tempdimc\relax \advance\@tempcnta 2368 \divide\@tempcnta 4736
    \@tempdimc=#5\relax
    \@tempcntb -\@tempdimc\relax\advance\@tempcntb -2368 \divide\@tempcntb 4736
    \@paspecial{\the\@tempcnta}{\the\@tempcntb}%
    \@tempdimc=#1\relax
%%
%% Generate the pen width in terms of inch with 3 decimal digit.
    \@tempcnta \@tempdimc\relax \advance\@tempcnta 2368 \divide\@tempcnta 4736
%% \@tempcnta contain the pen width in terms of thousandth of a inch
%% Then it is converted back to inch. I know the way I use is dumb but
%% I cannot think of any better method
    \@tempcntb \@tempcnta\relax \divide\@tempcntb 1000
    \multiply \@tempcntb 1000 \advance\@tempcnta -\@tempcntb
    \divide\@tempcntb 1000
    \ifnum\@tempcnta < 10
        \special{dt \the\@tempcntb.00\the\@tempcnta}%
    \else\ifnum\@tempcnta < 100
        \special{dt \the\@tempcntb.0\the\@tempcnta}%
    \else
        \special{dt \the\@tempcntb.\the\@tempcnta}%
    \fi\fi
    \ignorespaces
}
%
\def\@iiidashline[#1]#2[#3](#4,#5)(#6,#7){%
\@dashline[#1]{#2\unitlength}[#3](#4,#5)(#6,#7)%
\@iidashline[#1]{#2}[#3](#6,#7)}
%
%% Redefine \@dashline
\long\def\@dashline[#1]#2[#3](#4,#5)(#6,#7){{%
\x@diff=#6\unitlength \advance\x@diff by -#4\unitlength
\y@diff=#7\unitlength \advance\y@diff by -#5\unitlength
%% correction to get actual width since the dash-length as taken in arguement
%% is the center-to-center of the end-points.
\@tempdima=#2\relax \advance\@tempdima -\@wholewidth
\sqrtandstuff{\x@diff}{\y@diff}{\@tempdima}%
\ifnum\num@segments <3 \num@segments=3\fi% min number of dashes I can plot
% is 2, 1 at either end, thus min num@segments is 3 (including 'empty dash').
\@tempdima=\x@diff \@tempdimb=\y@diff
\divide\@tempdimb by\num@segments
\divide\@tempdima by\num@segments
%% ugly if-then-else. If optional dotgap specified, then use it otherwise
%% make a solid dash.
{\ifx#3\@empty \relax
    \ifdim\@tempdima < 0pt \x@diff=-\@tempdima\else\x@diff=\@tempdima\fi
    \ifdim\@tempdimb < 0pt \y@diff=-\@tempdimb\else\y@diff=\@tempdimb\fi
    \global\setbox\@dotbox\hbox{%
                \@absspdrawline(0pt,0pt)(\@tempdima,\@tempdimb)}%
    \else\global\setbox\@dotbox\hbox{%
        \@spdottedline{#3\unitlength}(0pt,0pt)(\@tempdima,\@tempdimb)}%
    \fi}%
\advance\x@diff by -\@tempdima % both have same sign
\advance\y@diff by -\@tempdimb
%
%%here we correct the number of dashes to be put by reducing them
%%appropriately. (num@segments*\@wholewidth) is in some way the slack we
%%have,and division by dash-length gives the reduction. reduction =
%%(2*num@segments*\@wholewidth)/dash-length
%% (num@segments includes empty ones)
\@tempdima=\num@segments\@wholewidth \@tempdima=2\@tempdima
\@tempcnta\@tempdima\relax \@tempdima=#2\relax \@tempdimb=0.5\@tempdima
\@tempcntb\@tempdimb\relax \advance\@tempcnta by \@tempcntb % round-off error
\divide\@tempcnta by\@tempdima \advance\num@segments by -\@tempcnta
%
\ifnum #1=0 \relax\else\ifnum #1 < -100
  \typeout{***dashline: reduction > -100 percent implies blankness!***}
\else\num@segmentsi=#1 \advance\num@segmentsi by 100
     \multiply\num@segments by\num@segmentsi \divide\num@segments by 100
\fi\fi
%
\divide\num@segments by 2 % earlier num@segments included 'empty dashes' too.
\ifnum\num@segments >0 % if =0 then don't divide => \x@diff & \y@diff
 \divide\x@diff by\num@segments%   remain same.
 \divide\y@diff by\num@segments
 \advance\num@segments by\@ne %for the last segment for which I subtracted
                             %\@tempdima & \@tempdimb from \x@diff & \y@diff
 \else\num@segments=2 % one at each end.
\fi
%%\typeout{num@segments finally = \the\num@segments}
%% equiv to \multiput(#4,#5)(\x@diff,\y@diff){\num@segments}{\copy\@dotbox}
%% with arguements in absolute dimensions.
\@xdim=#4\unitlength \@ydim=#5\unitlength
\@killglue
\loop \ifnum\num@segments > 0
\unskip\raise\@ydim\hbox to\z@{\hskip\@xdim \copy\@dotbox\hss}%
\advance\num@segments \m@ne\advance\@xdim\x@diff\advance\@ydim\y@diff%
\repeat}%
\ignorespaces}
%% redefine \@drawline
%
\def\@drawline[#1](#2,#3)(#4,#5){{%
\@drawitfalse\@horvlinefalse
\ifnum#1 <0 \relax\else\@horvlinetrue\fi
\if@horvline
 \@spdrawline(#2,#3)(#4,#5)
\else\@drawittrue\fi
%%-------------------------------
\if@drawit
\ifnum #1=0 \relax \else\ifnum #1 < -99
  \typeout{***drawline: reduction <= -100 percent implies blankness!***}%
\else\num@segmentsi=#1 \advance\num@segmentsi by 50
     \multiply\num@segmentsi 2
\fi\fi
\@dashline[\num@segmentsi]{10pt}[\@empty](#2,#3)(#4,#5)
\fi}\ignorespaces}% for \if@drawit
%
\def\@spdrawline(#1,#2)(#3,#4){%
   \@absspdrawline(#1\unitlength,#2\unitlength)(#3\unitlength,#4\unitlength)
   \ignorespaces
}
\def\@absspdrawline(#1,#2)(#3,#4){%
    \special{pn \the\@gphlinewidth}%
    \@tempdimc=#1\relax
    \@tempcnta \@tempdimc\relax \advance\@tempcnta 2368 \divide\@tempcnta 4736
    \@tempdimc=#2\relax
    \@tempcntb -\@tempdimc\relax \advance\@tempcntb -2368 \divide\@tempcntb 4736
    \@paspecial{\the\@tempcnta}{\the\@tempcntb}%
    \@tempdimc=#3\relax
    \@tempcnta\@tempdimc\relax \advance\@tempcnta 2368 \divide\@tempcnta 4736
    \@tempdimc=#4\relax
    \@tempcntb -\@tempdimc\relax \advance\@tempcntb -2368 \divide\@tempcntb 4736
    \@paspecial{\the\@tempcnta}{\the\@tempcntb}%
    \special{fp}%
    \ignorespaces
}
%%----------------------------------------------------------------------
\def\@paspecial#1#2{%
    \special{pa #1 #2}%
}
%%
%% Functions below modify the LaTeX commands and some additional commands
%% are not supported by LaTeX nor epic such as ThickLines and arc.
%%
%% The macros are for use with LaTeX picture environment
%% By including the macro file, you can draw
%%   1) \line in any slope
%%   2) \circle with any radius
%%   3) \ellipse with any x-axis and y-axis length
%%   4) Circular \arc by giving starting and ending angle (in radius)
%%
%% Furthermore you may draw lines in any thickness.
%%
%%
%% Redefine \thinlines, \thicklines and define \Thickline
%% See also latex.tex
\def\Thicklines{\let\@linefnt\tenlnw \let\@circlefnt\tencircw
    \@wholewidth\fontdimen8\tenlnw \@wholewidth 1.5\@wholewidth
    \@halfwidth .5\@wholewidth
    \@gphlinewidth\@wholewidth \divide\@gphlinewidth 4736\relax}
%%
%% Generate the \special command for drawing arc
\def\@circlespecial#1#2#3#4{%
              \special{pn \the\@gphlinewidth}%
              \special{ar 0 0 #1 #2 #3 #4}
}
%%
%% Command for drawing an arc. Elliptical arc command can be generated
%% but all iptex program I saw so far does not support that.
\def\@arc#1#2#3#4{%
%% convert TeX dimension to length in terms thousandth of an inch
        \@tempdima #1\unitlength
        \@tempdimb #2\unitlength
        \@tempcnta\@tempdima \advance\@tempcnta 4736 \divide\@tempcnta 9473
        \@tempcntb\@tempdimb \advance\@tempcntb 4736 \divide\@tempcntb 9473
        \setbox\@tempboxa\hbox{%
            \@circlespecial{\the\@tempcnta}{\the\@tempcntb}{#3}{#4}}%
        \wd\@tempboxa\z@ \box\@tempboxa}
%%
%% Command for drawing Circle and Ellipse in terms of \@arc
%% replace original \circle
\def\circle{%
    \@ifstar{\copy\@filltype\@circle}{\@circle}}
\def\@circle#1{\@arc{#1}{#1}{0}{6.2832}}
\def\ellipse{%
    \@ifstar{\copy\@filltype\@ellipse}{\@ellipse}}
\def\@ellipse#1#2{{\@arc{#1}{#2}{0}{6.2832}}}
\def\arc#1#2#3{\@arc{#1}{#1}{#2}{#3}}
%%
%% Generate \special commands for drawing line
\def\@linespecial#1#2{%
              \special{pn \the\@gphlinewidth}%
              \special{pa 0 0}%
              \special{pa #1 #2}%
              \special{fp}%
}
%% Replace original \line. Only change is to call \@ssline instead
%% of \@sline. For description, see latex.tex
\def\line(#1,#2)#3{\@xarg #1\relax \@yarg #2\relax
\@linelen=#3\unitlength
\ifnum\@xarg =0 \@vline 
  \else \ifnum\@yarg =0 \@hline \else \@ssline\fi
\fi}
%%
\def\@ssline{%
        \ifnum\@xarg< 0
          \@negargtrue \@xarg -\@xarg \@tempdima -\@linelen
        \else
          \@negargfalse \@tempdima\@linelen
        \fi
%% truncation is used in arithmetic
        \@tempcnta\@linelen \divide\@tempcnta 4736
        \@yyarg -\@yarg \multiply\@yyarg \@tempcnta \divide\@yyarg\@xarg
        \if@negarg
            \@tempcnta -\@tempcnta
        \fi
        \setbox\@linechar\hbox{\@linespecial{\the\@tempcnta}{\the\@yyarg}}%
        \wd\@linechar\@tempdima
        \@clnht\@linelen
        \multiply\@clnht\@yarg
        \divide\@clnht\@xarg
        \ifnum\@yarg< 0
          \@clnht -\@clnht
          \ht\@linechar\z@ \dp\@linechar\@clnht
        \else
          \ht\@linechar\@clnht \dp\@linechar\z@
        \fi
        \box\@linechar
}
%%
%% Replace original \@sline
\def\@sline{%
        \@ssline
%% Codes below (till end of the command) is only necessary
%% when used with \@svector
        \if@negarg
          \@yyarg -\@yarg
        \else
          \@yyarg \@yarg
        \fi
        \setbox\@linechar\hbox{\@linefnt\@getlinechar(\@xarg,\@yyarg)}%
        \ifnum\@yarg> 0
          \let\@upordown\raise
          \advance\@clnht -\ht\@linechar
        \else
          \let\@upordown\lower
        \fi
        \if@negarg \kern\wd\@linechar \fi
}
%%
\def\spline(#1,#2){%
    \special{pn \the\@gphlinewidth}%
    \@spline(#1,#2)%
}
\def\@spline(#1,#2){%
    \@tempdima #1\unitlength
    \@tempdimb #2\unitlength
    \@tempcnta \@tempdima \advance\@tempcnta 2368 \divide\@tempcnta 4736
    \@tempcntb -\@tempdimb \advance\@tempcntb -2368 \divide\@tempcntb 4736
    \@paspecial{\the\@tempcnta}{\the\@tempcntb}%
    \@ifnextchar ({\@spline}{\special{sp}}%
}
\def\path(#1,#2){%
    \special{pn \the\@gphlinewidth}%
    \@path(#1,#2)%
}
\def\@path(#1,#2){%
    \@tempdima #1\unitlength
    \@tempdimb #2\unitlength
    \@tempcnta \@tempdima \advance\@tempcnta 2368 \divide\@tempcnta 4736
    \@tempcntb -\@tempdimb \advance\@tempcntb -2368 \divide\@tempcntb 4736
    \@paspecial{\the\@tempcnta}{\the\@tempcntb}%
    \@ifnextchar ({\@path}{\special{fp}}%
}

%%%%%%%%%% Beginning of \oval %%%%%%%%%%%%%%%
\newdimen\maxovaldiam \maxovaldiam 40pt\relax

\def\@oval(#1,#2)[#3]{\begingroup\boxmaxdepth \maxdimen
  \@ovttrue \@ovbtrue \@ovltrue \@ovrtrue
  \@tfor\@tempa :=#3\do{\csname @ov\@tempa false\endcsname}\@ovxx
  #1\unitlength \@ovyy #2\unitlength
  \@tempdimb \ifdim \@ovyy >\@ovxx \@ovxx\else \@ovyy \fi
  \@ovro \ifdim \@tempdimb>\maxovaldiam \maxovaldiam\else\@tempdimb\fi\relax
  \divide \@ovro \tw@
  \@ovdx\@ovxx \divide\@ovdx \tw@
  \@ovdy\@ovyy \divide\@ovdy \tw@
  \setbox\@tempboxa \hbox{%
  \if@ovr \@ovverta\fi
  \if@ovl \kern \@ovxx \@ovvertb\kern -\@ovxx \fi
  \if@ovt \@ovhorz \kern -\@ovxx \fi
  \if@ovb \raise \@ovyy \@ovhorz \fi}
  \ht\@tempboxa\z@ \dp\@tempboxa\z@
  \@put{-\@ovdx}{-\@ovdy}{\box\@tempboxa}%
  \endgroup}

\def\@qcirc#1#2#3#4{%
    \special{pn \the\@gphlinewidth}%
    \@eepictcnt \@gphlinewidth \divide\@eepictcnt 2
    \@tempcnta #1 
      \advance\@tempcnta 2368 \divide\@tempcnta 4736
      \advance\@tempcnta\@eepictcnt
    \@tempcntb #2 \divide\@tempcntb 4736 \advance\@tempcntb 2
    \hbox{%
        \@qcircspecial{\the\@tempcnta}{-\the\@eepictcnt}{\the\@tempcntb}{#3}{#4}}%
}
\def\@qcircspecial#1#2#3#4#5{\special{ar #1 #2 #3 #3 #4 #5}}

\def\@ovverta{\vbox to \@ovyy{%
    \if@ovb
        \kern \@ovro
        \@qcirc{\@ovro}{\@ovro}{3.1416}{4.7124}\nointerlineskip
    \else
        \kern \@ovdy
    \fi
    \leaders\vrule width \@wholewidth\vfil \nointerlineskip
    \if@ovt
        \@qcirc{\@ovro}{\@ovro}{1.5708}{3.1416}\nointerlineskip
        \kern \@ovro
    \else
        \kern \@ovdy
    \fi
}\kern -\@wholewidth}

\def\@ovvertb{\vbox to \@ovyy{%
    \if@ovb
        \kern \@ovro
        \@qcirc{-\@ovro}{\@ovro}{4.6124}{6.2832}\nointerlineskip
    \else
        \kern \@ovdy
    \fi
    \leaders\vrule width \@wholewidth\vfil \nointerlineskip
    \if@ovt
        \@qcirc{-\@ovro}{\@ovro}{0}{1.6708}\nointerlineskip
        \kern \@ovro
    \else
        \kern \@ovdy
    \fi
}\kern -\@wholewidth}

\def\@ovhorz{\hbox to \@ovxx{%
    \if@ovr \kern \@ovro\else \kern \@ovdx \fi
    \leaders \hrule height \@wholewidth \hfil
    \if@ovl \kern \@ovro\else \kern \@ovdx \fi
    }}
%%%%%%%%% End of \oval %%%%%%%%%%%%%%

\def\allinethickness#1{\let\@linefnt\tenlnw \let\@circlefnt\tencircw
    \@wholewidth #1 \@halfwidth .5\@wholewidth
    \@gphlinewidth\@wholewidth \divide\@gphlinewidth 4736\relax}

\def\blacken{\special{bk}}
\def\whiten{\special{wh}}
\def\shade{\special{sh}}
\def\texture#1{\special{tx #1}\ignorespaces}
%% 
\newbox\@filltype
\setbox\@filltype\hbox{\special{bk}}
\def\filltype#1{\@nameuse{ft@#1}}
\def\ft@black{\setbox\@filltype\hbox{\special{bk}}}
\def\ft@white{\setbox\@filltype\hbox{\special{wh}}}
\def\ft@shade{\setbox\@filltype\hbox{\special{sh}}}
%%

\makeatother


